GW plus cumulant approach for predicting core-level shake-up satellites in large molecules

Recently, the $GW$ approach has emerged as a valuable tool for computing deep core-level binding energies as measured in X-ray photoemission spectroscopy. However, $GW$ fails to accurately predict shake-up satellite features, which arise from charge-neutral excitations accompanying the ionization. In this work, we extend the $GW$ plus cumulant ($GW+C$) approach to molecular 1s excitations, deriving conditions under which $GW+C$ can be reliably applied to shake-up processes. We present an efficient implementation with $O(N^4)$ scaling with respect to the system size $N$, within an all-electron framework based on numeric atom-centered orbitals. We demonstrate that decoupling the core and valence spaces is crucial when using localized basis functions. Additionally, we meticulously validate the basis set convergence of the satellite spectrum for 65 spectral functions and identify the importance of diffuse augmenting functions. To assess the accuracy, we apply our $GW+C$ scheme to $\pi$-conjugated molecules containing up to 40 atoms, predicting dominant satellite features within 0.5~eV of experimental values. For the acene series, from benzene to pentacene, we demonstrate how $GW+C$ provides critical insights into the interpretation of experimentally observed satellite features.

==> anc/CORE65_clbe.txt <==
# aug-cc-pCV5Z

74-82-8         C1s                   291.13880
74-84-0         C1s                   291.19720
74-85-1         C1s                   291.44590
74-86-2         C1s                   291.88475
630-08-0        O1s                   542.58580
630-08-0        C1s                   296.44180
124-38-9        O1s                   541.35860
124-38-9        C1s                   297.73060
75-73-0         F1s                   694.63538
75-73-0         C1s                   301.69210
593-53-3        F1s                   692.19520
593-53-3        C1s                   294.02010
75-46-7         F1s                   693.82857
75-46-7         C1s                   299.24590
67-56-1         O1s                   539.08640
67-56-1         C1s                   292.94950
50-00-0         O1s                   539.54440
50-00-0         C1s                   295.07230
115-10-6        O1s                   538.68070
115-10-6        C1s                   292.74280
64-18-6         O1s_OH                540.70570
64-18-6         O1s_C=O               538.88220
64-18-6         C1s                   295.98360
67-64-1         O1s                   537.91050
67-64-1         C1s_C=O               294.08410
67-64-1         C1s_CH3               291.66920
107-31-3        O1s_OCH3              540.01070
107-31-3        O1s_C=O               538.43300
64-19-7         O1s_OH                540.12310
64-19-7         O1s_C=O               538.17380
64-19-7         C1s_COOH              295.54140
64-19-7         C1s_CH3               292.10790
7732-18-5       O1s                   539.67680
10028-15-6      O1s_middle            547.08710
10028-15-6      O1s_terminal          541.74690
7782-44-7       O1s_up                544.20155
7782-44-7       O1s_down              543.34830
7727-37-9       N1s                   410.20965
7664-41-7       N1s                   405.99930
74-90-8         N1s                   407.19120
74-90-8         C1s                   293.88610
75-05-8         N1s                   405.93940
75-05-8         C1s_CH3               293.21480
75-05-8         C1s_CN                293.14610
56-40-6_Ip      O1s_OH                540.12610
56-40-6_Ip      O1s_C=O               538.27070
56-40-6_Ip      N1s                   405.87260
56-40-6_Ip      C1s_COOH              295.31480
56-40-6_Ip      C1s_CH2               292.74940
110-86-1        N1s                   405.28300
109-97-7        N1s                   406.62030
62-53-3         N1s                   405.59420
57-13-6         O1s                   537.05270
57-13-6         N1s                   406.43930
57-13-6         C1s                   295.05720
74-89-5         N1s                   405.57180
98-95-3         O1s                   538.58275
98-95-3         N1s                   411.80440
98-95-3         C1s_C1                292.55640
98-95-3         C1s_C234              291.64898
71-43-2         C1s                   290.95190
536-74-3        C1s_C3                291.61940
536-74-3        C1s_C2                291.16870
536-74-3        C1s_C456              290.95508
536-74-3        C1s_C1                290.59990

# aug-cc-pCV6Z

74-82-8         C1s                   291.29170
74-84-0         C1s                   291.21125
74-85-1         C1s                   291.41380
74-86-2         C1s                   291.88335
630-08-0        O1s                   542.34630
630-08-0        C1s                   296.45490
124-38-9        O1s                   541.27340
124-38-9        C1s                   297.67760
75-73-0         F1s                   694.48935
75-73-0         C1s                   301.75460
593-53-3        F1s                   691.98510
593-53-3        C1s                   294.04080
75-46-7         F1s                   693.81447
75-46-7         C1s                   299.27010
67-56-1         O1s                   539.24100
67-56-1         C1s                   292.99410
50-00-0         O1s                   539.49010
50-00-0         C1s                   294.98730
115-10-6        O1s                   538.63080
115-10-6        C1s                   292.76430
64-18-6         O1s_OH                540.73010
64-18-6         O1s_C=O               538.86000
64-18-6         C1s                   296.00640
67-64-1         O1s                   537.92170
67-64-1         C1s_C=O               294.14160
67-64-1         C1s_CH3               291.66345
107-31-3        O1s_OCH3              539.97260
107-31-3        O1s_C=O               538.47960
64-19-7         O1s_OH                540.07250
64-19-7         O1s_C=O               538.18820
64-19-7         C1s_COOH              295.54680
64-19-7         C1s_CH3               292.07200
7732-18-5       O1s                   539.89780
10028-15-6      O1s_middle            547.26940
10028-15-6      O1s_terminal          541.69895
7782-44-7       O1s_up                544.29230
7782-44-7       O1s_down              543.41200
7727-37-9       N1s                   409.99430
7664-41-7       N1s                   405.73330
74-90-8         N1s                   406.85810
74-90-8         C1s                   293.89180
75-05-8         N1s                   405.72610
75-05-8         C1s_CH3               293.16180
75-05-8         C1s_CN                293.15620
56-40-6_Ip      O1s_OH                540.15780
56-40-6_Ip      O1s_C=O               538.24830
56-40-6_Ip      N1s                   405.66440
56-40-6_Ip      C1s_COOH              295.35050
56-40-6_Ip      C1s_CH2               292.75980
110-86-1        N1s                   405.00430
109-97-7        N1s                   406.44970
62-53-3         N1s                   405.45480
57-13-6         O1s                   537.07990
57-13-6         N1s                   406.22700
57-13-6         C1s                   295.08280
74-89-5         N1s                   405.40070
98-95-3         O1s                   538.56010
98-95-3         N1s                   411.66210
98-95-3         C1s_C1                292.57150
98-95-3         C1s_C234              291.66466
71-43-2         C1s                   290.94830
536-74-3        C1s_C3                291.65750
536-74-3        C1s_C2                291.15340
536-74-3        C1s_C456              290.98184
536-74-3        C1s_C1                290.58600

# aug-cc-pCVQZ

74-82-8         C1s                   291.29100
74-84-0         C1s                   291.25210
74-85-1         C1s                   291.36820
74-86-2         C1s                   291.86150
630-08-0        O1s                   542.79600
630-08-0        C1s                   296.38590
124-38-9        O1s                   541.58715
124-38-9        C1s                   297.62330
75-73-0         F1s                   694.14305
75-73-0         C1s                   301.67930
593-53-3        F1s                   692.77940
593-53-3        C1s                   294.03040
75-46-7         F1s                   694.44063
75-46-7         C1s                   299.24030
67-56-1         O1s                   538.79480
67-56-1         C1s                   292.94500
50-00-0         O1s                   539.49640
50-00-0         C1s                   294.99720
115-10-6        O1s                   538.65690
115-10-6        C1s                   292.72730
64-18-6         O1s_OH                540.48290
64-18-6         O1s_C=O               538.63610
64-18-6         C1s                   295.94020
67-64-1         O1s                   537.74780
67-64-1         C1s_C=O               294.08990
67-64-1         C1s_CH3               291.64470
107-31-3        O1s_OCH3              539.96210
107-31-3        O1s_C=O               538.29720
64-19-7         O1s_OH                539.95670
64-19-7         O1s_C=O               538.04790
64-19-7         C1s_COOH              295.48870
64-19-7         C1s_CH3               292.05070
7732-18-5       O1s                   539.65660
10028-15-6      O1s_middle            546.88210
10028-15-6      O1s_terminal          541.88600
7782-44-7       O1s_up                544.14980
7782-44-7       O1s_down              543.20090
7727-37-9       N1s                   410.12955
7664-41-7       N1s                   405.88210
74-90-8         N1s                   407.14630
74-90-8         C1s                   293.82700
75-05-8         N1s                   405.87010
75-05-8         C1s_CH3               293.13590
75-05-8         C1s_CN                293.02830
56-40-6_Ip      O1s_OH                539.96730
56-40-6_Ip      O1s_C=O               538.14590
56-40-6_Ip      N1s                   405.80160
56-40-6_Ip      C1s_COOH              295.25620
56-40-6_Ip      C1s_CH2               292.68980
110-86-1        N1s                   405.13900
109-97-7        N1s                   406.59860
62-53-3         N1s                   405.53810
57-13-6         O1s                   536.87030
57-13-6         N1s                   406.34850
57-13-6         C1s                   295.02160
74-89-5         N1s                   405.52950
98-95-3         O1s                   538.55730
98-95-3         N1s                   411.78850
98-95-3         C1s_C1                292.48400
98-95-3         C1s_C234              291.60238
71-43-2         C1s                   290.86380
536-74-3        C1s_C3                291.55820
536-74-3        C1s_C2                291.08770
536-74-3        C1s_C456              290.90442
536-74-3        C1s_C1                290.52500

# aug-cc-pCVTZ

74-82-8         C1s                   291.18720
74-84-0         C1s                   291.08325
74-85-1         C1s                   291.29780
74-86-2         C1s                   291.68850
630-08-0        O1s                   542.42650
630-08-0        C1s                   296.26940
124-38-9        O1s                   541.16195
124-38-9        C1s                   297.48240
75-73-0         F1s                   694.49110
75-73-0         C1s                   301.54460
593-53-3        F1s                   692.04580
593-53-3        C1s                   293.87640
75-46-7         F1s                   693.68103
75-46-7         C1s                   299.07220
67-56-1         O1s                   538.92010
67-56-1         C1s                   292.81260
50-00-0         O1s                   539.36970
50-00-0         C1s                   294.86760
115-10-6        O1s                   538.49620
115-10-6        C1s                   292.57415
64-18-6         O1s_OH                540.49530
64-18-6         O1s_C=O               538.70090
64-18-6         C1s                   295.80220
67-64-1         O1s                   537.72260
67-64-1         C1s_C=O               293.92200
67-64-1         C1s_CH3               291.49625
107-31-3        O1s_OCH3              539.81880
107-31-3        O1s_C=O               538.24940
64-19-7         O1s_OH                539.90390
64-19-7         O1s_C=O               537.98680
64-19-7         C1s_COOH              295.35340
64-19-7         C1s_CH3               291.90940
7732-18-5       O1s                   539.56890
10028-15-6      O1s_middle            546.93480
10028-15-6      O1s_terminal          541.59265
7782-44-7       O1s_up                544.05295
7782-44-7       O1s_down              543.18735
7727-37-9       N1s                   409.94085
7664-41-7       N1s                   405.72160
74-90-8         N1s                   406.97370
74-90-8         C1s                   293.69270
75-05-8         N1s                   405.70660
75-05-8         C1s_CH3               293.04530
75-05-8         C1s_CN                292.93930
56-40-6_Ip      O1s_OH                539.93410
56-40-6_Ip      O1s_C=O               538.08150
56-40-6_Ip      N1s                   405.63360
56-40-6_Ip      C1s_COOH              295.14320
56-40-6_Ip      C1s_CH2               292.57760
110-86-1        N1s                   404.97810
109-97-7        N1s                   406.41510
62-53-3         N1s                   405.41200
57-13-6         O1s                   536.87260
57-13-6         N1s                   406.20445
57-13-6         C1s                   294.87310
74-89-5         N1s                   405.36690
98-95-3         O1s                   538.39730
98-95-3         N1s                   411.62740
98-95-3         C1s_C1                292.37470
98-95-3         C1s_C234              291.46924
71-43-2         C1s                   290.75127
536-74-3        C1s_C3                291.44700
536-74-3        C1s_C2                290.95520
536-74-3        C1s_C456              290.78280
536-74-3        C1s_C1                290.40390

# aug-cc-pV5Z

74-82-8         C1s                   290.44420
74-84-0         C1s                   290.33940
74-85-1         C1s                   290.49775
74-86-2         C1s                   290.78475
630-08-0        O1s                   541.54860
630-08-0        C1s                   295.47000
124-38-9        O1s                   540.32450
124-38-9        C1s                   296.66830
75-73-0         F1s                   693.68440
75-73-0         C1s                   300.77270
593-53-3        F1s                   691.22160
593-53-3        C1s                   293.17930
75-46-7         F1s                   692.87417
75-46-7         C1s                   298.34950
67-56-1         O1s                   537.94330
67-56-1         C1s                   292.06820
50-00-0         O1s                   538.49320
50-00-0         C1s                   294.09540
115-10-6        O1s                   537.81910
115-10-6        C1s                   291.83710
64-18-6         O1s_OH                539.61960
64-18-6         O1s_C=O               537.87860
64-18-6         C1s                   295.03550
67-64-1         O1s                   537.2415 
67-64-1         C1s_C=O               293.12950
67-64-1         C1s_CH3               290.75155
107-31-3        O1s_OCH3              538.97560
107-31-3        O1s_C=O               537.43070
64-19-7         O1s_OH                539.01940
64-19-7         O1s_C=O               537.34790
64-19-7         C1s_COOH              294.56130
64-19-7         C1s_CH3               291.16970
7732-18-5       O1s                   538.71990
10028-15-6      O1s_middle            546.13410
10028-15-6      O1s_terminal          540.78080
7782-44-7       O1s_up                543.20110
7782-44-7       O1s_down              542.32375
7727-37-9       N1s                   409.11875
7664-41-7       N1s                   404.93210
74-90-8         N1s                   406.25590
74-90-8         C1s                   292.88450
75-05-8         N1s                   404.84670
75-05-8         C1s_CH3               292.30680
75-05-8         C1s_CN                292.22370
56-40-6_Ip      O1s_OH                539.07320
56-40-6_Ip      O1s_C=O               537.32470
56-40-6_Ip      N1s                   404.85840
56-40-6_Ip      C1s_COOH              294.34430
56-40-6_Ip      C1s_CH2               291.82080
110-86-1        N1s                   404.14280
109-97-7        N1s                   405.59570
62-53-3         N1s                   404.58450
57-13-6         O1s                   536.09890
57-13-6         N1s                   405.38870
57-13-6         C1s                   294.09910
74-89-5         N1s                   404.58110
98-95-3         O1s                   537.57215
98-95-3         N1s                   410.88070
98-95-3         C1s_C1                291.55640
98-95-3         C1s_C234              290.69256
71-43-2         C1s                   289.94922
536-74-3        C1s_C3                290.63840
536-74-3        C1s_C2                290.16820
536-74-3        C1s_C456              289.99494
536-74-3        C1s_C1                289.58740

# aug-cc-pV6Z

74-82-8         C1s                   290.61340
74-84-0         C1s                   290.59460
74-85-1         C1s                   290.74275
74-86-2         C1s                   291.14065
630-08-0        O1s                   541.71260
630-08-0        C1s                   295.70500
124-38-9        O1s                   540.51160
124-38-9        C1s                   296.94050
75-73-0         F1s                   693.78075
75-73-0         C1s                   300.99620
593-53-3        F1s                   691.36170
593-53-3        C1s                   293.34830
75-46-7         F1s                   692.98830
75-46-7         C1s                   298.54230
67-56-1         O1s                   538.28290
67-56-1         C1s                   292.27570
50-00-0         O1s                   538.74350
50-00-0         C1s                   294.31960
115-10-6        O1s                   537.85260
115-10-6        C1s                   292.04745
64-18-6         O1s_OH                539.89430
64-18-6         O1s_C=O               538.06650
64-18-6         C1s                   295.26190
67-64-1         O1s                   537.06830
67-64-1         C1s_C=O               293.39480
67-64-1         C1s_CH3               290.97310
107-31-3        O1s_OCH3              539.19120
107-31-3        O1s_C=O               537.57400
64-19-7         O1s_OH                539.28990
64-19-7         O1s_C=O               537.35910
64-19-7         C1s_COOH              294.81190
64-19-7         C1s_CH3               291.37820
7732-18-5       O1s                   538.98460
10028-15-6      O1s_middle            546.38840
10028-15-6      O1s_terminal          540.93680
7782-44-7       O1s_up                543.48330
7782-44-7       O1s_down              542.57205
7727-37-9       N1s                   409.44810
7664-41-7       N1s                   405.17340
74-90-8         N1s                   406.49870
74-90-8         C1s                   293.13940
75-05-8         N1s                   405.13540
75-05-8         C1s_CH3               292.50340
75-05-8         C1s_CN                292.37000
56-40-6_Ip      O1s_OH                539.30660
56-40-6_Ip      O1s_C=O               537.45530
56-40-6_Ip      N1s                   405.08800
56-40-6_Ip      C1s_COOH              294.61240
56-40-6_Ip      C1s_CH2               292.03240
110-86-1        N1s                   404.41320
109-97-7        N1s                   405.85610
62-53-3         N1s                   404.87150
57-13-6         O1s                   536.23760
57-13-6         N1s                   405.64485
57-13-6         C1s                   294.36650
74-89-5         N1s                   404.80910
98-95-3         O1s                   537.75110
98-95-3         N1s                   411.03810
98-95-3         C1s_C1                291.82860
98-95-3         C1s_C234              290.93198
71-43-2         C1s                   290.22417
536-74-3        C1s_C3                290.90090
536-74-3        C1s_C2                290.40860
536-74-3        C1s_C456              290.24046
536-74-3        C1s_C1                289.85230

# aug-cc-pVQZ

74-82-8         C1s                   290.25510
74-84-0         C1s                   290.24045
74-85-1         C1s                   290.40205
74-86-2         C1s                   290.76050
630-08-0        O1s                   541.52660
630-08-0        C1s                   295.33780
124-38-9        O1s                   540.28650
124-38-9        C1s                   296.57840
75-73-0         F1s                   693.62497
75-73-0         C1s                   300.63370
593-53-3        F1s                   691.18470
593-53-3        C1s                   293.00540
75-46-7         F1s                   692.81743
75-46-7         C1s                   298.19150
67-56-1         O1s                   538.04930
67-56-1         C1s                   291.91620
50-00-0         O1s                   538.48500
50-00-0         C1s                   293.98200
115-10-6        O1s                   537.60420
115-10-6        C1s                   291.69900
64-18-6         O1s_OH                539.62420
64-18-6         O1s_C=O               537.81760
64-18-6         C1s                   294.89360
67-64-1         O1s                   536.84100
67-64-1         C1s_C=O               293.00390
67-64-1         C1s_CH3               290.62010
107-31-3        O1s_OCH3              538.92980
107-31-3        O1s_C=O               537.36670
64-19-7         O1s_OH                539.03480
64-19-7         O1s_C=O               537.10340
64-19-7         C1s_COOH              294.44660
64-19-7         C1s_CH3               291.01380
7732-18-5       O1s                   538.71620
10028-15-6      O1s_middle            546.04890
10028-15-6      O1s_terminal          540.69460
7782-44-7       O1s_up                543.16605
7782-44-7       O1s_down              542.27360
7727-37-9       N1s                   408.99785
7664-41-7       N1s                   404.87680
74-90-8         N1s                   406.10860
74-90-8         C1s                   292.85390
75-05-8         N1s                   404.85850
75-05-8         C1s_CH3               292.13590
75-05-8         C1s_CN                292.03330
56-40-6_Ip      O1s_OH                539.06540
56-40-6_Ip      O1s_C=O               537.19930
56-40-6_Ip      N1s                   404.80350
56-40-6_Ip      C1s_COOH              294.22100
56-40-6_Ip      C1s_CH2               291.68730
110-86-1        N1s                   404.07150
109-97-7        N1s                   405.59430
62-53-3         N1s                   404.54910
57-13-6         O1s                   535.99080
57-13-6         N1s                   405.34975
57-13-6         C1s                   294.00260
74-89-5         N1s                   404.52170
98-95-3         O1s                   537.51330
98-95-3         N1s                   410.76190
98-95-3         C1s_C1                291.46480
98-95-3         C1s_C234              290.55702
71-43-2         C1s                   289.84465
536-74-3        C1s_C3                290.54310
536-74-3        C1s_C2                290.06430
536-74-3        C1s_C456              289.88300
536-74-3        C1s_C1                289.49590

# aug-cc-pVTZ

74-82-8         C1s                   290.02460
74-84-0         C1s                   289.92305
74-85-1         C1s                   290.11695
74-86-2         C1s                   290.50025
630-08-0        O1s                   541.38230
630-08-0        C1s                   295.00570
124-38-9        O1s                   540.08565
124-38-9        C1s                   296.27330
75-73-0         F1s                   693.55290
75-73-0         C1s                   300.33680
593-53-3        F1s                   691.10780
593-53-3        C1s                   292.69670
75-46-7         F1s                   692.74290
75-46-7         C1s                   297.87120
67-56-1         O1s                   537.89840
67-56-1         C1s                   291.64040
50-00-0         O1s                   538.33970
50-00-0         C1s                   293.66180
115-10-6        O1s                   537.47540
115-10-6        C1s                   291.40480
64-18-6         O1s_OH                539.48710
64-18-6         O1s_C=O               537.69140
64-18-6         C1s                   294.59770
67-64-1         O1s                   536.69550
67-64-1         C1s_C=O               292.72740
67-64-1         C1s_CH3               290.34195
107-31-3        O1s_OCH3              538.79250
107-31-3        O1s_C=O               537.16740
64-19-7         O1s_OH                538.89150
64-19-7         O1s_C=O               536.92390
64-19-7         C1s_COOH              294.15330
64-19-7         C1s_CH3               290.75480
7732-18-5       O1s                   538.54220
10028-15-6      O1s_middle            545.88630
10028-15-6      O1s_terminal          540.55360
7782-44-7       O1s_up                543.01815
7782-44-7       O1s_down              542.12055
7727-37-9       N1s                   408.79175
7664-41-7       N1s                   404.56360
74-90-8         N1s                   405.79090
74-90-8         C1s                   292.47720
75-05-8         N1s                   404.50740
75-05-8         C1s_CH3               291.88700
75-05-8         C1s_CN                291.72760
56-40-6_Ip      O1s_OH                538.90680
56-40-6_Ip      O1s_C=O               537.08800
56-40-6_Ip      N1s                   404.48500
56-40-6_Ip      C1s_COOH              293.94670
56-40-6_Ip      C1s_CH2               291.42170
110-86-1        N1s                   403.81970
109-97-7        N1s                   405.26790
62-53-3         N1s                   404.27440
57-13-6         O1s                   535.78860
57-13-6         N1s                   405.05580
57-13-6         C1s                   293.67290
74-89-5         N1s                   404.21200
98-95-3         O1s                   537.43710
98-95-3         N1s                   410.45760
98-95-3         C1s_C1                291.21170
98-95-3         C1s_C234              290.30516
71-43-2         C1s                   289.58165
536-74-3        C1s_C3                290.29240
536-74-3        C1s_C2                289.79060
536-74-3        C1s_C456              289.62288
536-74-3        C1s_C1                289.23560

# cc-pV5Z

74-82-8         C1s                   290.39150
74-84-0         C1s                   290.24855
74-85-1         C1s                   290.45735
74-86-2         C1s                   290.93775
630-08-0        O1s                   541.38580
630-08-0        C1s                   295.48280
124-38-9        O1s                   540.33960
124-38-9        C1s                   296.84890
75-73-0         F1s                   693.61613
75-73-0         C1s                   300.74800
593-53-3        F1s                   691.19930
593-53-3        C1s                   293.07940
75-46-7         F1s                   692.81003
75-46-7         C1s                   298.26830
67-56-1         O1s                   538.07950
67-56-1         C1s                   291.98530
50-00-0         O1s                   538.37040
50-00-0         C1s                   294.06050
115-10-6        O1s                   537.72670
115-10-6        C1s                   291.76855
64-18-6         O1s_OH                539.67860
64-18-6         O1s_C=O               537.71160
64-18-6         C1s                   295.00350
67-64-1         O1s                   536.87030
67-64-1         C1s_C=O               293.16610
67-64-1         C1s_CH3               290.67830
107-31-3        O1s_OCH3              538.97300
107-31-3        O1s_C=O               537.32480
64-19-7         O1s_OH                539.05100
64-19-7         O1s_C=O               537.12430
64-19-7         C1s_COOH              294.57470
64-19-7         C1s_CH3               291.07840
7732-18-5       O1s                   538.74590
10028-15-6      O1s_middle            546.00340
10028-15-6      O1s_terminal          540.74865
7782-44-7       O1s_up                543.29685
7782-44-7       O1s_down              542.40930
7727-37-9       N1s                   409.13300
7664-41-7       N1s                   405.02050
74-90-8         N1s                   406.13130
74-90-8         C1s                   292.99670
75-05-8         N1s                   404.91120
75-05-8         C1s_CH3               292.23910
75-05-8         C1s_CN                292.11940
56-40-6_Ip      O1s_OH                539.11440
56-40-6_Ip      O1s_C=O               537.14370
56-40-6_Ip      N1s                   404.88980
56-40-6_Ip      C1s_COOH              294.36860
56-40-6_Ip      C1s_CH2               291.76900
110-86-1        N1s                   404.14730
109-97-7        N1s                   405.66080
62-53-3         N1s                   404.63130
57-13-6         O1s                   535.93310
57-13-6         N1s                   405.45330
57-13-6         C1s                   294.06270
74-89-5         N1s                   404.68160
98-95-3         O1s                   537.70780
98-95-3         N1s                   410.75620
98-95-3         C1s_C1                291.57470
98-95-3         C1s_C234              290.68008
71-43-2         C1s                   289.96153
536-74-3        C1s_C3                290.63210
536-74-3        C1s_C2                290.15510
536-74-3        C1s_C456              289.98440
536-74-3        C1s_C1                289.53630

# cc-pV6Z

74-82-8         C1s                   290.44250
74-84-0         C1s                   290.53235
74-85-1         C1s                   290.71675
74-86-2         C1s                   291.21865
630-08-0        O1s                   541.68420
630-08-0        C1s                   295.65400
124-38-9        O1s                   540.51160
124-38-9        C1s                   296.95280
75-73-0         F1s                   693.78960
75-73-0         C1s                   300.96790
593-53-3        F1s                   691.20970
593-53-3        C1s                   293.34200
75-46-7         F1s                   692.91203
75-46-7         C1s                   298.50810
67-56-1         O1s                   538.23440
67-56-1         C1s                   292.27170
50-00-0         O1s                   538.72630
50-00-0         C1s                   294.33810
115-10-6        O1s                   537.80980
115-10-6        C1s                   292.02500
64-18-6         O1s_OH                539.88700
64-18-6         O1s_C=O               538.04220
64-18-6         C1s                   295.23880
67-64-1         O1s                   537.07340
67-64-1         C1s_C=O               293.36800
67-64-1         C1s_CH3               290.92755
107-31-3        O1s_OCH3              539.12250
107-31-3        O1s_C=O               537.56880
64-19-7         O1s_OH                539.25250
64-19-7         O1s_C=O               537.30580
64-19-7         C1s_COOH              294.78210
64-19-7         C1s_CH3               291.31820
7732-18-5       O1s                   538.97190
10028-15-6      O1s_middle            546.29500
10028-15-6      O1s_terminal          540.88490
7782-44-7       O1s_up                543.37110
7782-44-7       O1s_down              542.49855
7727-37-9       N1s                   409.36270
7664-41-7       N1s                   405.15410
74-90-8         N1s                   406.35220
74-90-8         C1s                   293.12270
75-05-8         N1s                   405.08590
75-05-8         C1s_CH3               292.59030
75-05-8         C1s_CN                292.36230
56-40-6_Ip      O1s_OH                539.28740
56-40-6_Ip      O1s_C=O               537.41950
56-40-6_Ip      N1s                   405.09820
56-40-6_Ip      C1s_COOH              294.58350
56-40-6_Ip      C1s_CH2               292.02120
110-86-1        N1s                   404.40290
109-97-7        N1s                   405.82130
62-53-3         N1s                   404.86420
57-13-6         O1s                   536.17840
57-13-6         N1s                   405.64160
57-13-6         C1s                   294.30240
74-89-5         N1s                   404.81040
98-95-3         O1s                   537.72705
98-95-3         N1s                   411.05560
98-95-3         C1s_C1                291.80840
98-95-3         C1s_C234              290.90250
71-43-2         C1s                   290.19417
536-74-3        C1s_C3                290.87590
536-74-3        C1s_C2                290.39670
536-74-3        C1s_C456              290.22076
536-74-3        C1s_C1                289.81620

# cc-pVQZ

74-82-8         C1s                   290.27120
74-84-0         C1s                   290.20845
74-85-1         C1s                   290.41715
74-86-2         C1s                   290.77095
630-08-0        O1s                   541.54970
630-08-0        C1s                   295.37610
124-38-9        O1s                   540.29305
124-38-9        C1s                   296.22830
75-73-0         F1s                   693.64230
75-73-0         C1s                   300.63420
593-53-3        F1s                   691.24440
593-53-3        C1s                   292.99920
75-46-7         F1s                   692.83657
75-46-7         C1s                   298.15350
67-56-1         O1s                   538.08870
67-56-1         C1s                   291.87070
50-00-0         O1s                   538.50190
50-00-0         C1s                   293.95260
115-10-6        O1s                   537.61590
115-10-6        C1s                   291.66470
64-18-6         O1s_OH                539.62480
64-18-6         O1s_C=O               537.82200
64-18-6         C1s                   294.87490
67-64-1         O1s                   536.84720
67-64-1         C1s_C=O               293.03220
67-64-1         C1s_CH3               290.61025
107-31-3        O1s_OCH3              538.92300
107-31-3        O1s_C=O               537.36500
64-19-7         O1s_OH                539.02950
64-19-7         O1s_C=O               537.10410
64-19-7         C1s_COOH              294.43130
64-19-7         C1s_CH3               290.98860
7732-18-5       O1s                   538.82920
10028-15-6      O1s_middle            546.04170
10028-15-6      O1s_terminal          540.71790
7782-44-7       O1s_up                543.22775
7782-44-7       O1s_down              542.33630
7727-37-9       N1s                   409.01905
7664-41-7       N1s                   404.98300
74-90-8         N1s                   406.11190
74-90-8         C1s                   292.78700
75-05-8         N1s                   404.85420
75-05-8         C1s_CH3               292.16730
75-05-8         C1s_CN                291.97750
56-40-6_Ip      O1s_OH                539.05060
56-40-6_Ip      O1s_C=O               537.18350
56-40-6_Ip      N1s                   404.77380
56-40-6_Ip      C1s_COOH              294.20370
56-40-6_Ip      C1s_CH2               291.63540
110-86-1        N1s                   404.07700
109-97-7        N1s                   405.53740
62-53-3         N1s                   404.53740
57-13-6         O1s                   535.97550
57-13-6         N1s                   405.31995
57-13-6         C1s                   293.93440
74-89-5         N1s                   404.52540
98-95-3         O1s                   537.49705
98-95-3         N1s                   410.75850
98-95-3         C1s_C1                291.41510
98-95-3         C1s_C234              290.52728
71-43-2         C1s                   289.81990
536-74-3        C1s_C3                290.52610
536-74-3        C1s_C2                290.02970
536-74-3        C1s_C456              289.84922
536-74-3        C1s_C1                289.46780

# cc-pVTZ

74-82-8         C1s                   289.99900
74-84-0         C1s                   289.89020
74-85-1         C1s                   290.10540
74-86-2         C1s                   290.51130
630-08-0        O1s                   541.45550
630-08-0        C1s                   295.14840
124-38-9        O1s                   540.16225
124-38-9        C1s                   296.25390
75-73-0         F1s                   693.61230
75-73-0         C1s                   300.15600
593-53-3        F1s                   691.22900
593-53-3        C1s                   292.57360
75-46-7         F1s                   692.79813
75-46-7         C1s                   297.68860
67-56-1         O1s                   537.95760
67-56-1         C1s                   291.52840
50-00-0         O1s                   538.38020
50-00-0         C1s                   293.59620
115-10-6        O1s                   537.50850
115-10-6        C1s                   291.32240
64-18-6         O1s_OH                539.47560
64-18-6         O1s_C=O               537.67430
64-18-6         C1s                   294.49660
67-64-1         O1s                   536.71150
67-64-1         C1s_C=O               292.54900
67-64-1         C1s_CH3               290.26930
107-31-3        O1s_OCH3              538.79380
107-31-3        O1s_C=O               537.21970
64-19-7         O1s_OH                538.87300
64-19-7         O1s_C=O               536.95570
64-19-7         C1s_COOH              294.04750
64-19-7         C1s_CH3               290.65480
7732-18-5       O1s                   538.68300
10028-15-6      O1s_middle            545.90690
10028-15-6      O1s_terminal          540.64020
7782-44-7       O1s_up                543.18060
7782-44-7       O1s_down              542.28320
7727-37-9       N1s                   408.89650
7664-41-7       N1s                   404.48600
74-90-8         N1s                   405.86520
74-90-8         C1s                   292.54470
75-05-8         N1s                   404.57680
75-05-8         C1s_CH3               291.82570
75-05-8         C1s_CN                291.77040
56-40-6_Ip      O1s_OH                538.88440
56-40-6_Ip      O1s_C=O               537.02080
56-40-6_Ip      N1s                   404.63450
56-40-6_Ip      C1s_COOH              293.78800
56-40-6_Ip      C1s_CH2               291.28740
110-86-1        N1s                   403.93750
109-97-7        N1s                   404.84570
62-53-3         N1s                   404.30650
57-13-6         O1s                   535.80080
57-13-6         N1s                   405.05020
57-13-6         C1s                   293.61240
74-89-5         N1s                   404.35710
98-95-3         O1s                   537.35570
98-95-3         N1s                   410.35650
98-95-3         C1s_C1                291.15890
98-95-3         C1s_C234              290.23882
71-43-2         C1s                   289.50450
536-74-3        C1s_C3                290.18910
536-74-3        C1s_C2                289.72180
536-74-3        C1s_C456              289.55202
536-74-3        C1s_C1                289.19010

# ccX-3Z

74-82-8         C1s                   291.26800
74-84-0         C1s                   291.16460
74-85-1         C1s                   291.37635
74-86-2         C1s                   291.77825
630-08-0        O1s                   542.62710
630-08-0        C1s                   296.34950
124-38-9        O1s                   542.06235
124-38-9        C1s                   297.54600
75-73-0         F1s                   694.69310
75-73-0         C1s                   301.62710
593-53-3        F1s                   692.24860
593-53-3        C1s                   293.96130
75-46-7         F1s                   693.88443
75-46-7         C1s                   299.16130
67-56-1         O1s                   539.21640
67-56-1         C1s                   292.89840
50-00-0         O1s                   539.57690
50-00-0         C1s                   294.95190
115-10-6        O1s                   538.69360
115-10-6        C1s                   292.66250
64-18-6         O1s_OH                540.82040
64-18-6         O1s_C=O               538.94070
64-18-6         C1s                   295.89510
67-64-1         O1s                   538.00490
67-64-1         C1s_C=O               294.01330
67-64-1         C1s_CH3               291.58195
107-31-3        O1s_OCH3              540.10430
107-31-3        O1s_C=O               538.50070
64-19-7         O1s_OH                540.25140
64-19-7         O1s_C=O               538.26650
64-19-7         C1s_COOH              295.44820
64-19-7         C1s_CH3               291.99100
7732-18-5       O1s                   539.85090
10028-15-6      O1s_middle            547.07220
10028-15-6      O1s_terminal          541.80010
7782-44-7       O1s_up                544.23435
7782-44-7       O1s_down              543.35460
7727-37-9       N1s                   409.99805
7664-41-7       N1s                   405.80480
74-90-8         N1s                   407.03120
74-90-8         C1s                   293.79020
75-05-8         N1s                   405.77060
75-05-8         C1s_CH3               293.12670
75-05-8         C1s_CN                293.02110
56-40-6_Ip      O1s_OH                540.17010
56-40-6_Ip      O1s_C=O               538.36550
56-40-6_Ip      N1s                   405.70560
56-40-6_Ip      C1s_COOH              295.24170
56-40-6_Ip      C1s_CH2               292.66160
110-86-1        N1s                   405.03150
109-97-7        N1s                   406.47430
62-53-3         N1s                   405.47920
57-13-6         O1s                   537.14080
57-13-6         N1s                   406.27795
57-13-6         C1s                   294.97030
74-89-5         N1s                   405.44210
98-95-3         O1s                   538.65440
98-95-3         N1s                   411.70470
98-95-3         C1s_C1                292.45920
98-95-3         C1s_C234              291.55484
71-43-2         C1s                   290.82475
536-74-3        C1s_C3                291.52650
536-74-3        C1s_C2                291.07460
536-74-3        C1s_C456              290.86144
536-74-3        C1s_C1                290.48110

# ccX-4Z

74-82-8         C1s                   291.37500
74-84-0         C1s                   291.26080
74-85-1         C1s                   291.46980
74-86-2         C1s                   291.86970
630-08-0        O1s                   542.61370
630-08-0        C1s                   296.33000
124-38-9        O1s                   541.37010
124-38-9        C1s                   297.69890
75-73-0         F1s                   694.69398
75-73-0         C1s                   301.72590
593-53-3        F1s                   692.25740
593-53-3        C1s                   294.06860
75-46-7         F1s                   693.88583
75-46-7         C1s                   299.25130
67-56-1         O1s                   539.13200
67-56-1         C1s                   293.00310
50-00-0         O1s                   539.56820
50-00-0         C1s                   295.03520
115-10-6        O1s                   538.69140
115-10-6        C1s                   292.76015
64-18-6         O1s_OH                540.70160
64-18-6         O1s_C=O               538.90330
64-18-6         C1s                   295.99020
67-64-1         O1s                   537.92800
67-64-1         C1s_C=O               294.09120
67-64-1         C1s_CH3               291.68680
107-31-3        O1s_OCH3              540.01580
107-31-3        O1s_C=O               538.45200
64-19-7         O1s_OH                540.11200
64-19-7         O1s_C=O               538.19070
64-19-7         C1s_COOH              295.54260
64-19-7         C1s_CH3               292.09620
7732-18-5       O1s                   539.79550
10028-15-6      O1s_middle            547.13290
10028-15-6      O1s_terminal          541.77855
7782-44-7       O1s_up                544.24720
7782-44-7       O1s_down              543.37095
7727-37-9       N1s                   410.13820
7664-41-7       N1s                   405.96160
74-90-8         N1s                   407.16160
74-90-8         C1s                   293.88020
75-05-8         N1s                   405.90280
75-05-8         C1s_CH3               293.23910
75-05-8         C1s_CN                293.12350
56-40-6_Ip      O1s_OH                540.14360
56-40-6_Ip      O1s_C=O               538.28560
56-40-6_Ip      N1s                   405.86430
56-40-6_Ip      C1s_COOH              295.33820
56-40-6_Ip      C1s_CH2               292.76820
110-86-1        N1s                   405.19330
109-97-7        N1s                   406.61880
62-53-3         N1s                   405.61070
57-13-6         O1s                   537.07790
57-13-6         N1s                   406.44305
57-13-6         C1s                   295.08600
74-89-5         N1s                   405.60300
98-95-3         O1s                   538.59550
98-95-3         N1s                   411.84840
98-95-3         C1s_C1                292.55540
98-95-3         C1s_C234              291.65754
71-43-2         C1s                   290.94382
536-74-3        C1s_C3                291.62040
536-74-3        C1s_C2                291.12780
536-74-3        C1s_C456              290.97622
536-74-3        C1s_C1                290.57380

# ccX-5Z

74-82-8         C1s                   291.37300
74-84-0         C1s                   291.26835
74-85-1         C1s                   291.44745
74-86-2         C1s                   291.87440
630-08-0        O1s                   542.54680
630-08-0        C1s                   296.49810
124-38-9        O1s                   541.32470
124-38-9        C1s                   297.70980
75-73-0         F1s                   694.52960
75-73-0         C1s                   301.70410
593-53-3        F1s                   692.08720
593-53-3        C1s                   294.06250
75-46-7         F1s                   693.72087
75-46-7         C1s                   299.27960
67-56-1         O1s                   539.09820
67-56-1         C1s                   292.99590
50-00-0         O1s                   539.51930
50-00-0         C1s                   295.03680
115-10-6        O1s                   538.64990
115-10-6        C1s                   292.75025
64-18-6         O1s_OH                540.65860
64-18-6         O1s_C=O               538.88390
64-18-6         C1s                   295.99140
67-64-1         O1s                   537.88010
67-64-1         C1s_C=O               294.11180
67-64-1         C1s_CH3               291.65425
107-31-3        O1s_OCH3              539.97590
107-31-3        O1s_C=O               538.38350
64-19-7         O1s_OH                540.06440
64-19-7         O1s_C=O               538.14250
64-19-7         C1s_COOH              295.57110
64-19-7         C1s_CH3               292.08240
7732-18-5       O1s                   539.72660
10028-15-6      O1s_middle            547.04160
10028-15-6      O1s_terminal          541.68740
7782-44-7       O1s_up                544.16790
7782-44-7       O1s_down              543.30325
7727-37-9       N1s                   410.09365
7664-41-7       N1s                   406.01960
74-90-8         N1s                   407.18040
74-90-8         C1s                   293.98540
75-05-8         N1s                   405.94020
75-05-8         C1s_CH3               293.22500
75-05-8         C1s_CN                293.10060
56-40-6_Ip      O1s_OH                540.09550
56-40-6_Ip      O1s_C=O               538.24020
56-40-6_Ip      N1s                   405.89050
56-40-6_Ip      C1s_COOH              295.35370
56-40-6_Ip      C1s_CH2               292.76570
110-86-1        N1s                   405.22860
109-97-7        N1s                   406.64270
62-53-3         N1s                   405.61870
57-13-6         O1s                   537.03360
57-13-6         N1s                   406.43790
57-13-6         C1s                   295.05620
74-89-5         N1s                   405.7970
98-95-3         O1s                   538.55435
98-95-3         N1s                   411.79690
98-95-3         C1s_C1                292.56140
98-95-3         C1s_C234              291.65332
71-43-2         C1s                   290.95412
536-74-3        C1s_C3                291.65170
536-74-3        C1s_C2                291.15180
536-74-3        C1s_C456              290.97168
536-74-3        C1s_C1                290.61870

# sto0

74-82-8         C1s                   290.18430
74-84-0         C1s                   290.10070
74-85-1         C1s                   290.33405
74-86-2         C1s                   290.72895
630-08-0        O1s                   541.67080
630-08-0        C1s                   295.71850
124-38-9        O1s                   540.15395
124-38-9        C1s                   296.67350
75-73-0         F1s                   694.63268
75-73-0         C1s                   300.71310
593-53-3        F1s                   692.42100
593-53-3        C1s                   292.91540
75-46-7         F1s                   693.87907
75-46-7         C1s                   298.20490
67-56-1         O1s                   538.07370
67-56-1         C1s                   291.83940
50-00-0         O1s                   538.47980
50-00-0         C1s                   293.98000
115-10-6        O1s                   537.64190
115-10-6        C1s                   291.59820
64-18-6         O1s_OH                539.62150
64-18-6         O1s_C=O               537.85100
64-18-6         C1s                   294.88980
67-64-1         O1s                   536.89960
67-64-1         C1s_C=O               293.05760
67-64-1         C1s_CH3               290.49215
107-31-3        O1s_OCH3              538.95580
107-31-3        O1s_C=O               537.40710
64-19-7         O1s_OH                539.03930
64-19-7         O1s_C=O               537.15900
64-19-7         C1s_COOH              294.45940
64-19-7         C1s_CH3               290.91710
7732-18-5       O1s                   538.72880
10028-15-6      O1s_middle            545.9928 
10028-15-6      O1s_terminal          540.4036 
7782-44-7       O1s_up                543.20770
7782-44-7       O1s_down              542.48710
7727-37-9       N1s                   408.73035
7664-41-7       N1s                   404.55650
74-90-8         N1s                   405.77360
74-90-8         C1s                   292.76100
75-05-8         N1s                   404.53620
75-05-8         C1s_CH3               292.05240
75-05-8         C1s_CN                292.05010
56-40-6_Ip      O1s_OH                539.06860
56-40-6_Ip      O1s_C=O               537.25360
56-40-6_Ip      N1s                   404.45830
56-40-6_Ip      C1s_COOH              294.22840
56-40-6_Ip      C1s_CH2               291.61790
110-86-1        N1s                   403.79180
109-97-7        N1s                   405.24090
62-53-3         N1s                   404.25100
57-13-6         O1s                   536.06480
57-13-6         N1s                   405.03750
57-13-6         C1s                   293.95760
74-89-5         N1s                   404.19290
98-95-3         O1s                   537.56155
98-95-3         N1s                   410.40760
98-95-3         C1s_C1                291.49730
98-95-3         C1s_C234              290.53700
71-43-2         C1s                   289.82045
536-74-3        C1s_C3                290.54920
536-74-3        C1s_C2                290.00210
536-74-3        C1s_C456              289.85306
536-74-3        C1s_C1                289.43740

# sto1

74-82-8         C1s                   289.95020
74-84-0         C1s                   289.81105
74-85-1         C1s                   290.05465
74-86-2         C1s                   290.49305
630-08-0        O1s                   540.94860
630-08-0        C1s                   294.99700
124-38-9        O1s                   540.04205
124-38-9        C1s                   296.29560
75-73-0         F1s                   693.82940
75-73-0         C1s                   300.30980
593-53-3        F1s                   691.47460
593-53-3        C1s                   292.63100
75-46-7         F1s                   693.04553
75-46-7         C1s                   297.83620
67-56-1         O1s                   537.76750
67-56-1         C1s                   291.57200
50-00-0         O1s                   538.57580
50-00-0         C1s                   293.61070
115-10-6        O1s                   537.28650
115-10-6        C1s                   291.34430
64-18-6         O1s_OH                539.40200
64-18-6         O1s_C=O               537.32060
64-18-6         C1s                   294.56990
67-64-1         O1s                   536.56830
67-64-1         C1s_C=O               292.73090
67-64-1         C1s_CH3               290.29740
107-31-3        O1s_OCH3              538.61520
107-31-3        O1s_C=O               536.96200
64-19-7         O1s_OH                538.55760
64-19-7         O1s_C=O               536.82460
64-19-7         C1s_COOH              294.13820
64-19-7         C1s_CH3               290.70200
7732-18-5       O1s                   537.96280
10028-15-6      O1s_middle            543.34555
10028-15-6      O1s_terminal          539.76620
7782-44-7       O1s_up                542.37030
7782-44-7       O1s_down              542.24945
7727-37-9       N1s                   408.69200
7664-41-7       N1s                   404.52480
74-90-8         N1s                   405.75790
74-90-8         C1s                   292.45660
75-05-8         N1s                   404.52430
75-05-8         C1s_CH3               291.81760
75-05-8         C1s_CN                291.73300
56-40-6_Ip      O1s_OH                538.81280
56-40-6_Ip      O1s_C=O               536.92170
56-40-6_Ip      N1s                   404.42760
56-40-6_Ip      C1s_COOH              293.94250
56-40-6_Ip      C1s_CH2               291.39060
110-86-1        N1s                   403.74200
109-97-7        N1s                   405.22430
62-53-3         N1s                   404.22620
57-13-6         O1s                   535.76600
57-13-6         N1s                   405.01700
57-13-6         C1s                   293.66870
74-89-5         N1s                   404.16580
98-95-3         O1s                   537.23750
98-95-3         N1s                   410.40790
98-95-3         C1s_C1                291.20790
98-95-3         C1s_C234              290.27408
71-43-2         C1s                   289.54328
536-74-3        C1s_C3                290.29990
536-74-3        C1s_C2                289.77850
536-74-3        C1s_C456              289.58564
536-74-3        C1s_C1                289.23250

# sto2

74-82-8         C1s                   291.02370
74-84-0         C1s                   290.92590
74-85-1         C1s                   291.13755
74-86-2         C1s                   291.53030
630-08-0        O1s                   542.03410
630-08-0        C1s                   296.10170
124-38-9        O1s                   540.87605
124-38-9        C1s                   297.33030
75-73-0         F1s                   694.18440
75-73-0         C1s                   301.37980
593-53-3        F1s                   691.73590
593-53-3        C1s                   293.71680
75-46-7         F1s                   693.37413
75-46-7         C1s                   298.93440
67-56-1         O1s                   538.58570
67-56-1         C1s                   292.66160
50-00-0         O1s                   538.96280
50-00-0         C1s                   294.68130
115-10-6        O1s                   538.17730
115-10-6        C1s                   292.41820
64-18-6         O1s_OH                540.10770
64-18-6         O1s_C=O               538.33970
64-18-6         C1s                   295.65820
67-64-1         O1s                   537.37590
67-64-1         C1s_C=O               293.80100
67-64-1         C1s_CH3               291.32140
107-31-3        O1s_OCH3              539.53730
107-31-3        O1s_C=O               537.90630
64-19-7         O1s_OH                539.59900
64-19-7         O1s_C=O               537.68230
64-19-7         C1s_COOH              295.25030
64-19-7         C1s_CH3               291.76040
7732-18-5       O1s                   539.10990
10028-15-6      O1s_middle            546.50130
10028-15-6      O1s_terminal          541.11840
7782-44-7       O1s_up                543.82610
7782-44-7       O1s_down              542.8055 
7727-37-9       N1s                   409.68355
7664-41-7       N1s                   405.52550
74-90-8         N1s                   406.78020
74-90-8         C1s                   293.52100
75-05-8         N1s                   405.63110
75-05-8         C1s_CH3               292.88490
75-05-8         C1s_CN                292.77640
56-40-6_Ip      O1s_OH                539.61860
56-40-6_Ip      O1s_C=O               537.74320
56-40-6_Ip      N1s                   405.41740
56-40-6_Ip      C1s_COOH              295.01230
56-40-6_Ip      C1s_CH2               292.43730
110-86-1        N1s                   404.74500
109-97-7        N1s                   406.20470
62-53-3         N1s                   405.19560
57-13-6         O1s                   536.48580
57-13-6         N1s                   405.97595
57-13-6         C1s                   294.78340
74-89-5         N1s                   405.14690
98-95-3         O1s                   538.05605
98-95-3         N1s                   411.44740
98-95-3         C1s_C1                292.21580
98-95-3         C1s_C234              291.30378
71-43-2         C1s                   290.59613
536-74-3        C1s_C3                291.28700
536-74-3        C1s_C2                290.77670
536-74-3        C1s_C456              290.62168
536-74-3        C1s_C1                290.19870

# sto3

74-82-8         C1s                   291.21460
74-84-0         C1s                   291.12710
74-85-1         C1s                   291.36220
74-86-2         C1s                   291.72815
630-08-0        O1s                   542.33040
630-08-0        C1s                   296.29610
124-38-9        O1s                   541.00985
124-38-9        C1s                   297.53930
75-73-0         F1s                   694.51770
75-73-0         C1s                   301.59330
593-53-3        F1s                   692.06790
593-53-3        C1s                   293.90930
75-46-7         F1s                   693.70670
75-46-7         C1s                   299.15220
67-56-1         O1s                   538.64860
67-56-1         C1s                   292.87190
50-00-0         O1s                   539.40120
50-00-0         C1s                   294.93550
115-10-6        O1s                   538.47930
115-10-6        C1s                   292.63245
64-18-6         O1s_OH                540.40580
64-18-6         O1s_C=O               538.81480
64-18-6         C1s                   295.86700
67-64-1         O1s                   537.48030
67-64-1         C1s_C=O               294.00040
67-64-1         C1s_CH3               291.55650
107-31-3        O1s_OCH3              539.77860
107-31-3        O1s_C=O               537.96270
64-19-7         O1s_OH                539.89740
64-19-7         O1s_C=O               537.92870
64-19-7         C1s_COOH              295.44150
64-19-7         C1s_CH3               291.91640
7732-18-5       O1s                   539.51310
10028-15-6      O1s_middle            546.94400
10028-15-6      O1s_terminal          541.59115
7782-44-7       O1s_up                543.98780
7782-44-7       O1s_down              543.13860
7727-37-9       N1s                   410.13585
7664-41-7       N1s                   405.83240
74-90-8         N1s                   406.80300
74-90-8         C1s                   293.72100
75-05-8         N1s                   405.84820
75-05-8         C1s_CH3               293.10180
75-05-8         C1s_CN                292.99800
56-40-6_Ip      O1s_OH                539.92620
56-40-6_Ip      O1s_C=O               537.97310
56-40-6_Ip      N1s                   405.78050
56-40-6_Ip      C1s_COOH              295.22040
56-40-6_Ip      C1s_CH2               292.63720
110-86-1        N1s                   405.02310
109-97-7        N1s                   406.47620
62-53-3         N1s                   405.56240
57-13-6         O1s                   536.96420
57-13-6         N1s                   406.30900
57-13-6         C1s                   294.96140
74-89-5         N1s                   405.46060
98-95-3         O1s                   538.37775
98-95-3         N1s                   411.68340
98-95-3         C1s_C1                292.42210
98-95-3         C1s_C234              291.52634
71-43-2         C1s                   290.78852
536-74-3        C1s_C3                291.49850
536-74-3        C1s_C2                291.00440
536-74-3        C1s_C456              290.83540
536-74-3        C1s_C1                290.44210

# sto4

74-82-8         C1s                   290.87379999999996 
74-84-0         C1s                   291.14910
74-85-1         C1s                   291.37100
74-86-2         C1s                   291.77535
630-08-0        O1s                   542.70160
630-08-0        C1s                   296.41660
124-38-9        O1s                   541.20445
124-38-9        C1s                   297.64340
75-73-0         F1s                   694.61175
75-73-0         C1s                   301.62850
593-53-3        F1s                   692.14960
593-53-3        C1s                   294.01170
75-46-7         F1s                   693.78770
75-46-7         C1s                   299.23570
67-56-1         O1s                   539.03020
67-56-1         C1s                   292.92970
50-00-0         O1s                   539.38720
50-00-0         C1s                   294.88570
115-10-6        O1s                   538.53440
115-10-6        C1s                   292.69680
64-18-6         O1s_OH                540.51170
64-18-6         O1s_C=O               538.69900
64-18-6         C1s                   295.90310
67-64-1         O1s                   537.78570
67-64-1         C1s_C=O               294.08540
67-64-1         C1s_CH3               291.61295
107-31-3        O1s_OCH3              539.93490
107-31-3        O1s_C=O               538.32560
64-19-7         O1s_OH                539.99340
64-19-7         O1s_C=O               537.82160
64-19-7         C1s_COOH              295.49740
64-19-7         C1s_CH3               292.03150
7732-18-5       O1s                   539.64290
10028-15-6      O1s_middle            547.04940
10028-15-6      O1s_terminal          541.57270
7782-44-7       O1s_up                544.20120
7782-44-7       O1s_down              543.21585
7727-37-9       N1s                   410.06635
7664-41-7       N1s                   405.89990
74-90-8         N1s                   406.99330
74-90-8         C1s                   293.80790
75-05-8         N1s                   405.47430
75-05-8         C1s_CH3               293.15420
75-05-8         C1s_CN                293.04580
56-40-6_Ip      O1s_OH                540.04250
56-40-6_Ip      O1s_C=O               538.14030
56-40-6_Ip      N1s                   405.81210
56-40-6_Ip      C1s_COOH              295.29930
56-40-6_Ip      C1s_CH2               292.69650
110-86-1        N1s                   404.90330
109-97-7        N1s                   406.50150
62-53-3         N1s                   405.51630
57-13-6         O1s                   537.05510
57-13-6         N1s                   406.35630
57-13-6         C1s                   295.00650
74-89-5         N1s                   405.53330
98-95-3         O1s                   538.45595
98-95-3         N1s                   411.75300
98-95-3         C1s_C1                292.49940
98-95-3         C1s_C234              291.58464
71-43-2         C1s                   290.90530
536-74-3        C1s_C3                291.56120
536-74-3        C1s_C2                291.06300
536-74-3        C1s_C456              290.89486
536-74-3        C1s_C1                290.51160

# sto5

74-82-8         C1s                   291.36860
74-84-0         C1s                   291.24160
74-85-1         C1s                   291.47425
74-86-2         C1s                   291.83610
630-08-0        O1s                   542.48520
630-08-0        C1s                   296.39860
124-38-9        O1s                   541.29840
124-38-9        C1s                   297.64720
75-73-0         F1s                   694.63648
75-73-0         C1s                   301.49040
593-53-3        F1s                   692.18080
593-53-3        C1s                   294.00560
75-46-7         F1s                   693.82950
75-46-7         C1s                   299.21390
67-56-1         O1s                   539.08740
67-56-1         C1s                   292.96110
50-00-0         O1s                   539.46740
50-00-0         C1s                   295.02460
115-10-6        O1s                   538.69730
115-10-6        C1s                   292.72465
64-18-6         O1s_OH                540.67600
64-18-6         O1s_C=O               538.78240
64-18-6         C1s                   295.93000
67-64-1         O1s                   537.87110
67-64-1         C1s_C=O               294.03830
67-64-1         C1s_CH3               291.65305
107-31-3        O1s_OCH3              539.94360
107-31-3        O1s_C=O               538.37190
64-19-7         O1s_OH                539.81350
64-19-7         O1s_C=O               538.13650
64-19-7         C1s_COOH              295.51290
64-19-7         C1s_CH3               292.06890
7732-18-5       O1s                   539.64860
10028-15-6      O1s_middle            547.01860
10028-15-6      O1s_terminal          541.76205
7782-44-7       O1s_up                543.98135
7782-44-7       O1s_down              543.26425
7727-37-9       N1s                   409.81130
7664-41-7       N1s                   405.94430
74-90-8         N1s                   406.76410
74-90-8         C1s                   293.84370
75-05-8         N1s                   405.62070
75-05-8         C1s_CH3               293.20590
75-05-8         C1s_CN                293.09040
56-40-6_Ip      O1s_OH                540.04130
56-40-6_Ip      O1s_C=O               538.17800
56-40-6_Ip      N1s                   405.80410
56-40-6_Ip      C1s_COOH              295.29740
56-40-6_Ip      C1s_CH2               292.75660
110-86-1        N1s                   405.02900
109-97-7        N1s                   406.63950
62-53-3         N1s                   405.47460
57-13-6         O1s                   537.01620
57-13-6         N1s                   406.35985
57-13-6         C1s                   295.04280
74-89-5         N1s                   405.53750
98-95-3         O1s                   538.50250
98-95-3         N1s                   411.80010
98-95-3         C1s_C1                292.51730
98-95-3         C1s_C234              291.59836
71-43-2         C1s                   290.92013
536-74-3        C1s_C3                291.55480
536-74-3        C1s_C2                291.09020
536-74-3        C1s_C456              290.91524
536-74-3        C1s_C1                290.54520

# Tier2

74-82-8         C1s                   290.32500
74-84-0         C1s                   290.22605
74-85-1         C1s                   290.54520
74-86-2         C1s                   290.82640
630-08-0        O1s                   542.41400
630-08-0        C1s                   296.10740
124-38-9        O1s                   540.73795
124-38-9        C1s                   296.85410
75-73-0         F1s                   695.21560
75-73-0         C1s                   301.09520
593-53-3        F1s                   693.04090
593-53-3        C1s                   293.07340
75-46-7         F1s                   694.46433
75-46-7         C1s                   298.41910
67-56-1         O1s                   538.40860
67-56-1         C1s                   291.98380
50-00-0         O1s                   539.05030
50-00-0         C1s                   294.18200
115-10-6        O1s                   537.93550
115-10-6        C1s                   291.73230
64-18-6         O1s_OH                540.03260
64-18-6         O1s_C=O               538.35920
64-18-6         C1s                   295.09100
67-64-1         O1s                   537.24520
67-64-1         C1s_C=O               293.25340
67-64-1         C1s_CH3               290.60285
107-31-3        O1s_OCH3              539.13650
107-31-3        O1s_C=O               537.69210
64-19-7         O1s_OH                539.22010
64-19-7         O1s_C=O               537.43390
64-19-7         C1s_COOH              294.66760
64-19-7         C1s_CH3               291.03450
7732-18-5       O1s                   539.15910
10028-15-6      O1s_middle            546.43960
10028-15-6      O1s_terminal          541.34585
7782-44-7       O1s_up                544.02480
7782-44-7       O1s_down              543.08220
7727-37-9       N1s                   409.12885
7664-41-7       N1s                   404.60360
74-90-8         N1s                   405.88980
74-90-8         C1s                   292.96800
75-05-8         N1s                   404.62150
75-05-8         C1s_CH3               292.18300
75-05-8         C1s_CN                292.18380
56-40-6_Ip      O1s_OH                539.24140
56-40-6_Ip      O1s_C=O               537.52710
56-40-6_Ip      N1s                   404.48620
56-40-6_Ip      C1s_COOH              294.45250
56-40-6_Ip      C1s_CH2               291.71450
110-86-1        N1s                   403.84360
109-97-7        N1s                   405.26500
62-53-3         N1s                   404.26890
57-13-6         O1s                   536.42020
57-13-6         N1s                   405.07410
57-13-6         C1s                   294.18270
74-89-5         N1s                   404.23020
98-95-3         O1s                   537.83895
98-95-3         N1s                   410.44470
98-95-3         C1s_C1                291.52810
98-95-3         C1s_C234              290.62328
71-43-2         C1s                   289.92084
536-74-3        C1s_C3                290.58220
536-74-3        C1s_C2                290.00180
536-74-3        C1s_C456              289.93822
536-74-3        C1s_C1                289.50360


